Electronic Toroidal Metals: Landau Theory and Magnetoelectric Fingerprints

Toroidal order is a higher-rank multipolar order whose intrinsic realization in itinerant-electron systems remains unexplored. Here, we develop a generic theory of the electronic toroidal metal (ETM), in which toroidal order emerges spontaneously from electronic degrees of freedom near the Fermi surfaces. Because candidate toroidal bilinears can overlap by symmetry with the uniform charge current, we formulate a projected instability criterion that removes the noncondensable current component. Within this current-orthogonal sector, we identify a soft collective mode in the $\mathcal{P}$-odd and $\mathcal{T}$-odd particle-hole channel and demonstrate that ETM arises as a Fermi-liquid instability. We then define the toroidal moment in an itinerant system through the antisymmetric magnetoelectric response tensor. We further establish an intimate connection between this response and the topology of pseudospin texture: the rearrangement of pseudospin vortices changes the winding structure of the Fermi surfaces and markedly enhances the magnetoelectric response. ETM also exhibits characteristic nonlinear charge transport, including a pronounced enhancement of its interband quantum-geometric contribution. Our results establish ETM as a distinct metallic Landau phase and provide a general framework for understanding toroidal order generated by itinerant electrons.

==> anc/supplemental.tex <==
\documentclass[onecolumn,superscriptaddress,notitlepage]{revtex4-2}



\usepackage{amsmath}        
\usepackage{amssymb}        
\usepackage{bm}            
\usepackage{graphicx}       
\usepackage{hyperref}      
\usepackage{siunitx}       
\usepackage{physics}       
\usepackage{xcolor}         
\usepackage{float}         
\setlength{\jot}{10pt} 
\usepackage[margin=0.65in]{geometry}  
\hypersetup{
    colorlinks=true,        
    linkcolor=blue,         
    citecolor=blue,         
    filecolor=magenta,     
    urlcolor=blue          
}

\begin{document}

\title{Supplemental Material for ``Electronic Toroidal Metals: Theory and Magnetoelectric Fingerprints''} \author{Yuhang Xiao} \affiliation{Anhui Provincial Key Laboratory of Low-Energy Quantum Materials and Devices, High Magnetic Field Laboratory, HFIPS, Chinese Academy of Sciences, Hefei, Anhui 230031, China} \affiliation{Science Island Branch of Graduate School, University of Science and Technology of China, Hefei, Anhui 230026, China} \author{Ning Hao} \email{haon@hmfl.ac.cn} \affiliation{Anhui Provincial Key Laboratory of Low-Energy Quantum Materials and Devices, High Magnetic Field Laboratory, HFIPS, Chinese Academy of Sciences, Hefei, Anhui 230031, China}




\maketitle
\tableofcontents

\setcounter{equation}{0}
\makeatletter
\def\thesection{A} 
\makeatother
\renewcommand{\theequation}{\thesection.\arabic{equation}}


\section*{SM-A: Schur Kernel and Effective Electron‑Boson Vertex} 

Starting from Eq.~(4) in the main text, the various correlation functions entering it possess the following index symmetries:
\begin{equation}
\Pi_{i,j\nu}^{J\Gamma}(q) = \Pi_{j\nu,i}^{\Gamma J}(-q), \quad \Pi_{ij}^{JJ}(q)= \Pi_{ji}^{JJ}(-q) =\Pi_{ij}^{JJ}(-q)
\end{equation}
Among the relations satisfied by the current-current correlation functions, the second equality follows from time-reversal symmetry. Integrating out the auxiliary field $\bm{a}$ would yield the effective action; however, we adopt an alternative equivalent approach, namely, we first solve for the saddle‑point configuration of $\bm{a}$ and then substitute it back into the original action.

The saddle-point equation $\delta S_{\text{eff}}/\delta a_i(-q) = 0$ yields 
$a_i^{\text{sp}}(q) = -[\Pi^{JJ}(q)^{-1}]_{ij} \Pi_{j,m\mu}^{J\Gamma}(q) \phi_m^\mu(q)$, 
where the inverse of the current-current correlation function is defined by 
$[\Pi^{JJ}(q)^{-1}]_{im} \Pi_{mj}^{JJ}(q) = \delta_{ij}$ for all $q$. 
Substituting $a_i^{\text{sp}}$ back into Eq.~(4), we obtain the effective action quadratic in $\phi$ only:
\begin{equation}
S_{\text{eff}}[\phi] = \frac{1}{2} \sum_q \phi_i^\mu (-q) \Big\{g_{\rm T}^{-1} +\underbrace{ \Pi_{i\mu,j\nu}^{\Gamma\Gamma}(q) - \Pi_{i\mu,m}^{\Gamma J}(q) \left[ \Pi^{JJ}(q) \right]_{mn}^{-1} \Pi_{n,j\nu}^{J\Gamma}(q)}_{-\Pi_{i\mu,j\nu}^{\text{Schur}}(i\Omega_n,\bm{q})} \Big\}\phi_j^\nu(q),
\end{equation}
Substituting the saddle-point solution for $\bm{a}$ into the original action, we obtain the effective interaction:
\begin{equation}
S_{\text{int}}^{\text{eff}} = \sum_{k,q} \bar{c}_{k+q/2} \Big\{ \phi_i^\mu(q) \Gamma_i^{\mu}(\bm{k}) - [\Pi^{JJ}(q)^{-1}]_{ij} \Pi_{j,m\mu}^{J\Gamma}(q) \phi_m^\mu(q) v_i(\bm{k}) \Big\} c_{k-q/2}.
\end{equation}
By interchanging $i \rightleftharpoons m$ in the second term, we obtain the final expression:
\begin{equation}
S_{\text{int}}^{\text{eff}} = \sum_{k,q} \bar{c}_{k+q/2} \phi_i^\mu(q) \Big\{ \Gamma_i^{\mu}(\bm{k}) - v_m(\bm{k}) [ \Pi^{JJ}(q)^{-1} ]_{mj} \Pi_{j,i\mu}^{J\Gamma}(q) \Big\} c_{k-q/2}.
\end{equation}



\setcounter{equation}{0}
\makeatletter
\def\thesection{B} 
\makeatother
\renewcommand{\theequation}{\thesection.\arabic{equation}}


\section*{SM-B: Derivation of the Schur Kernel in the 2D SOC Metal Model}

Starting from the Bloch Hamiltonian given by Eq.~(13) in the main text, we calculate all the correlation functions. We define 
$\bm{d}(\bm{k}) = (m(\bm{k}), g_x(\bm{k}), g_y(\bm{k})), \quad d(\bm{k}) = |\bm{d}(\bm{k})| = \sqrt{m^2 + g_x^2 + g_y^2}$,
and the three sets of anticommuting matrices
\begin{equation}
\gamma_1 = \tau_x \sigma_0, \quad \gamma_2 = \tau_z \sigma_x, \quad \gamma_3 = \tau_z \sigma_y.
\end{equation}
The energy eigenvalues are then given by $E_s(\bm{k}) = \xi(\bm{k}) + s d(\bm{k}), \quad s = \pm$. The corresponding projection operators read:
\begin{equation}
P_s(\bm{k}) = \frac{1}{2} \left[ 1 + s \hat{\bm{d}}(\bm{k}) \cdot \bm{\gamma} \right], \quad \hat{\bm{d}} = \frac{\bm{d}}{d}.
\end{equation}
The electron propagator is:
\begin{equation}
G_0(i\omega_n, \bm{k}) = [-i\omega_n + H_0(\bm{k})]^{-1} = \sum_{s=\pm} \frac{P_s(\bm{k})}{E_s(\bm{k}) - i\omega_n}.
\end{equation}
For any two vertices,
$A(\bm{k}) = a_0(\bm{k}) + \bm{a}(\bm{k}) \cdot \bm{\gamma}, \quad B(\bm{k}) = b_0(\bm{k}) + \bm{b}(\bm{k}) \cdot \bm{\gamma}$,
we define:
\begin{equation}
k_{\pm} = k \pm \frac{q}{2}, \quad E_s^{\pm}(\bm{k},\bm{q}) = E_s(\bm{k}_{\pm}), \quad \hat{\bm{d}}_{\pm}(\bm{k},\bm{q}) = \hat{\bm{d}}(\bm{k}_{\pm}).
\end{equation}
We further define the correlation function between these two arbitrary vertices:
\begin{align}
\Pi_{AB}(q) = &T \sum_{\omega_n} \int_{\bm{k}} \operatorname{Tr} \left[ G_0(k_+) A(\bm{k}) G_0(k_-) B(\bm{k}) \right]\nonumber\\
=&\int_{\bm{k}} \sum_{s,s'=\pm} M_{ss'}^{AB}(\bm{k}, \bm{q}) \frac{n_F(E_{s'}^-) - n_F(E_{s}^+)}{i\Omega_n + E_{s'}^- - E_s^+},
\end{align}
where $M_{ss'}^{AB}(\bm{k}, \bm{q}) = \operatorname{Tr} \left[ P_s(\bm{k}_+) A(\bm{k}) P_{s'}(\bm{k}_-) B(\bm{k}) \right]$. This trace can be explicitly written as:
\begin{equation}
\begin{aligned}
M_{ss'}^{AB} &= a_0 b_0 + \bm{a} \cdot \bm{b} \\
&\quad + s \left[ a_0 \hat{\bm{d}}_+ \cdot \bm{b} + b_0 \hat{\bm{d}}_+\cdot \bm{a} \right] \\
&\quad + s' \left[ a_0 \hat{\bm{d}}_- \cdot \bm{b} + b_0 \hat{\bm{d}}_-\cdot \bm{a}  \right] \\
&\quad + ss' \left[ a_0 b_0 \hat{\bm{d}}_+ \cdot \hat{\bm{d}}_- + (\hat{\bm{d}}_+ \cdot \bm{a})(\hat{\bm{d}}_- \cdot \bm{b}) - (\hat{\bm{d}}_+ \cdot \hat{\bm{d}}_-)(\bm{a} \cdot \bm{b}) + (\hat{\bm{d}}_+ \cdot \bm{b})(\hat{\bm{d}}_-\cdot \bm{a} ) \right].
\end{aligned}
\end{equation}
We now take $q = (i\Omega_n, \bm{q}) \to (0,0)$, with the limit $\Omega_n \to 0$ taken first, followed by $\bm{q}\to 0$, so as to retain the full contributions from both intraband and interband processes. If the order of limits is reversed, the intraband contribution would be lost. We define:
\begin{equation}
 F_s(\bm{k}) = -n'_F(E_s(\bm{k})), \quad
I(\bm{k}) = \dfrac{n_F(E_-(\bm{k})) - n_F(E_+(\bm{k}))}{2d(\bm{k})}   
\end{equation}
The $F_s$ term yields the intraband contribution, while the $I$ term gives the interband one. We then have:
\begin{align}
\Pi_{AB}(0) = -\int_{\bm{k}} \Bigg\{ 
2 \sum_{s=\pm} F_s \big( a_0 + s \bm{a} \cdot \hat{\bm{d}} \big) 
\big( b_0 + s \bm{b} \cdot \hat{\bm{d}} \big) 
+ 4I \big[ \bm{a} \cdot \bm{b} - (\bm{a} \cdot \hat{\bm{d}})(\bm{b} \cdot \hat{\bm{d}}) \big] 
\Bigg\}.\label{correlation_general}
\end{align}
or it can be rewritten as:
\begin{equation}
\Pi_{AB}(0) = -\int_{\bm{k}} \Bigl\{ 2\bar{F} \bigl[ a_0 b_0 + (\bm{a} \cdot \hat{\bm{d}})(\bm{b} \cdot \hat{\bm{d}}) \bigr] + 2\delta F \bigl[ a_0 (\bm{b} \cdot \hat{\bm{d}}) + b_0 (\bm{a} \cdot \hat{\bm{d}}) \bigr] + 4I \bigl[ \bm{a} \cdot \bm{b} - (\bm{a} \cdot \hat{\bm{d}})(\bm{b} \cdot \hat{\bm{d}}) \bigr] \Bigr\}
\end{equation}
where $\bar{F} = F_+ + F_-$, $\delta F = F_+ - F_-$.

Using \ref{correlation_general}, We then write down the general expression for the $\Gamma J$ correlation function. Let $B = v_j$, i.e., $b_0 = \partial_{k_j} \xi$ and $\bm{b} = \partial_{k_j} \bm{d}$. Since $\partial_{k_j} E_s = \partial_{k_j} \xi + s \partial_{k_j} d$, and using the identity $\partial_{k_j} \bm{d}\cdot\hat{d}=\partial_{k_j}d$, for any $A = a_0 + \bm{a} \cdot \bm{\gamma}$ we have:
\begin{equation}
\Pi_{A,J_j}(0) = -\int_{\bm{k}} \Bigl\{ 2 \sum_{s=\pm} F_s (a_0 + s \bm{a} \cdot \hat{\bm{d}}) \partial_{k_j} E_s + 4I \bigl[ \bm{a} \cdot \partial_{k_j} \bm{d} - (\bm{a} \cdot \hat{\bm{d}}) \partial_{k_j} d \bigr] \Bigr\}.
\end{equation}
Using $\partial_{k_j} n_s = -F_s \partial_{k_j} E_s$, this can be rewritten as:
\begin{equation}
\Pi_{A,J_j}(0) = 2 \int_{\bm{k}} \sum_{s=\pm} (a_0 + s \bm{a} \cdot \hat{\bm{d}}) \partial_{k_j} n_s - 4 \int_{\bm{k}} I \bigl[ \bm{a} \cdot \partial_{k_j} \bm{d} - (\bm{a} \cdot \hat{\bm{d}}) \partial_{k_j} d \bigr].
\end{equation}
Integrating the first term by parts and noting a fact that the integration domain is the two-dimensional Brillouin zone $\mathrm{T}^2$, so there is no boundary contribution, one finds that the second integral is completely canceled by part of the contribution from the first integral, where we use $n_+ - n_- = -2dI$ and the identity:
\begin{equation}
\partial_{k_j} (\bm{a} \cdot \hat{\bm{d}}) = (\partial_{k_j} \bm{a}) \cdot \hat{\bm{d}} + \frac{\bm{a} \cdot \partial_{k_j} \bm{d} - (\bm{a} \cdot \hat{\bm{d}}) \partial_{k_j} d}{d}.
\end{equation}
We thus obtain the compact expression:
\begin{equation}
\Pi_{A,J_j}(0) = -2 \int_{\bm{k}} \Bigl[ (n_+ + n_-) \partial_{k_j} a_0 + (n_+ - n_-) (\partial_{k_j} \bm{a}) \cdot \hat{\bm{d}} \Bigr].
\end{equation}
Further taking $A = v_i$, we arrive at the general expression for the $JJ$ correlation function:
\begin{equation}
\Pi_{ij}^{JJ}(0) = -2 \int_{\bm{k}} \Bigl[ (n_+ + n_-) \partial_{k_j} \partial_{k_i} \xi + (n_+ - n_-) (\partial_{k_j} \partial_{k_i} \bm{d}) \cdot \hat{\bm{d}} \Bigr].
\end{equation}

\textit{Correlation functions among $\{\Gamma_x^1, \Gamma_x^2, \Gamma_x^3, \Gamma_x^4, \Gamma_x^5\}$.} We define $A_1=1,\, A_2=\cos k_x+\cos k_y,\, A_3=\cos k_x-\cos k_y$.
For $\alpha,\beta=1,2,3$, we have:
\begin{equation}
\Pi_{x\alpha,x\beta}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} A_\alpha A_\beta \Bigl[ 2\bar{F} \frac{\lambda_{\rm SOC}^2 \sin^2 k_x}{d^2} + 4I \Bigl(1 - \frac{\lambda_{\rm SOC}^2 \sin^2 k_x}{d^2}\Bigr) \Bigr].
\end{equation}
The mixings of the first three channels with $\Gamma_x^4$ and $\Gamma_x^5$ are:
\begin{equation}
\Pi_{x\alpha,x4}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} 2\lambda_{\rm SOC} A_\alpha \frac{\sin^2 k_x}{d} \delta F.
\end{equation}
\begin{equation}
\Pi_{x\alpha,x5}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} m_0 \lambda_{\rm SOC} A_\alpha \frac{\sin^2 k_x}{d^2} (2\bar{F} - 4I).
\end{equation}
For the last two channels among themselves, we have:
\begin{equation}
\Pi_{x4,x4}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} 2\bar{F} \sin^2 k_x,
\end{equation}
\begin{equation}
\Pi_{x4,x5}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} 2m_0 \frac{\sin^2 k_x}{d} \delta F,
\end{equation}
\begin{equation}
\Pi_{x5,x5}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} \sin^2 k_x \Bigl[ 2\bar{F} \frac{m_0^2}{d^2} + 4I \Bigl(1 - \frac{m_0^2}{d^2}\Bigr) \Bigr].
\end{equation}

\textit{Correlation functions among $\{\Gamma_y^1, \Gamma_y^2, \Gamma_y^3, \Gamma_y^4, \Gamma_y^5\}$.}
We define: $B_1 = 1, \, B_2 = \cos k_x+\cos k_y, \, B_3 = -(\cos k_x-\cos k_y)$
Then we have:
\begin{equation}
\Pi_{y\alpha,y\beta}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} B_\alpha B_\beta \Bigl[ 2\bar{F} \frac{\lambda_{\rm SOC}^2 \sin^2 k_y}{d^2} + 4I \Bigl(1 - \frac{\lambda_{\rm SOC}^2 \sin^2 k_y}{d^2}\Bigr) \Bigr],\quad\alpha,\beta=1,2,3,
\end{equation}
\begin{equation}
\Pi_{y\alpha,y4}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} 2\lambda_{\rm SOC} B_\alpha \frac{\sin^2 k_y}{d} \delta F,
\end{equation}
\begin{equation}
\Pi_{y\alpha,y5}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} m_0 \lambda_{\rm SOC} B_\alpha \frac{\sin^2 k_y}{d^2} (2\bar{F} - 4I),
\end{equation}
\begin{equation}
\Pi_{y4,y4}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} 2\bar{F} \sin^2 k_y,
\end{equation}
\begin{equation}
\Pi_{y4,y5}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} 2m_0 \frac{\sin^2 k_y}{d} \delta F,
\end{equation}
\begin{equation}
\Pi_{y5,y5}^{\Gamma\Gamma}(0) = -\int_{\bm{k}} \sin^2 k_y \Bigl[ 2\bar{F} \frac{m_0^2}{d^2} + 4I \Bigl(1 - \frac{m_0^2}{d^2}\Bigr) \Bigr].
\end{equation}
All cross terms between the $x$-sector and the $y$-sector of the $\Gamma\Gamma$ correlations vanish identically, i.e., $\Pi_{x\mu,y\nu}^{\Gamma\Gamma}(0)=\Pi_{y\nu,x\mu}^{\Gamma\Gamma}(0)=0$ for all $\mu,\nu$.

\textit{$\Gamma J$-correlation functions.}
$C_{4h}$ symmetry dictates that $\Pi_{j,i\mu}^{J\Gamma}(0) = \Pi_{i\mu,j}^{\Gamma J}(0)$, and $\Pi_{i\mu,j}^{\Gamma J}(0)=0$ for $i\ne j$. Note that the $\mu=1$ channel has no momentum dependence, hence $\partial_{k_j} \bm{a} = 0$; consequently, $\Pi_{x1,x}^{\Gamma J}(0) = \Pi_{x1,y}^{\Gamma J}(0) = \Pi_{y1,x}^{\Gamma J}(0) = \Pi_{y1,y}^{\Gamma J}(0) = 0$. For $\mu=2,3$, only the couplings to the current in the same direction are nonzero:
\begin{equation}
\Pi_{x2,x}^{\Gamma J}(0) = \Pi_{x3,x}^{\Gamma J}(0) = 2\lambda_{\rm SOC} \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_x}{d},
\end{equation}
\begin{equation}
\Pi_{y2,y}^{\Gamma J}(0) = \Pi_{y3,y}^{\Gamma J}(0) = 2\lambda_{\rm SOC} \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_y}{d}.
\end{equation}
For $\mu=4$, i.e., $\Gamma_i^4 = \sin k_i \gamma_0$, we have:
\begin{equation}
\Pi_{x4,x}^{\Gamma J}(0) = -2 \int_{\bm{k}} (n_+ + n_-) \cos k_x,
\end{equation}
\begin{equation}
\Pi_{y4,y}^{\Gamma J}(0) = -2 \int_{\bm{k}} (n_+ + n_-) \cos k_y.
\end{equation}
For $\mu=5$, i.e., $\Gamma_i^5 = \sin k_i \gamma_1$, we have:
\begin{equation}
\Pi_{x5,x}^{\Gamma J}(0) = -2m_0 \int_{\bm{k}} (n_+ - n_-) \frac{\cos k_x}{d},
\end{equation}
\begin{equation}
\Pi_{y5,y}^{\Gamma J}(0) = -2m_0 \int_{\bm{k}} (n_+ - n_-) \frac{\cos k_y}{d}.
\end{equation}

\textit{$JJ$-correlation functions.}
We have the following second derivatives:
\begin{equation}
\partial_{k_i}^2 \xi = 2t \cos k_i, \quad
\partial_{k_x} \partial_{k_y} \xi = 0
\end{equation}
\begin{equation}
\partial_{k_x}^2 \bm{d} = (0,0,-\lambda_{\rm SOC} \sin k_x), \quad
\partial_{k_y}^2 \bm{d} = (0,\lambda_{\rm SOC} \sin k_y,0), \quad
\partial_{k_x} \partial_{k_y} \bm{d} = 0.
\end{equation}
Thus $(\partial_{k_i}^2 \bm{d}) \cdot \hat{\bm{d}} = -\lambda_{\rm SOC}^2 \sin^2 k_i/d$. Owing to the $C_{4h}$ symmetry, $\Pi_{ij}^{JJ}(0) = \delta_{ij}J(T)$, with
\begin{equation}
J(T) = -4t \int_{\bm{k}} (n_+ + n_-) \cos k_x + 2\lambda_{\rm SOC}^2 \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_x}{d}.
\end{equation}

\textit{Assembling correlation functions into the Schur kernel.}
Adopting the composite index order $(x1,x2,x3,x4,x5; y1,y2,y3,y4,y5)$, and since the $\Gamma\Gamma$, $\Gamma J$, and $JJ$ correlation functions have no cross terms between the $x$- and $y$-sectors, the full matrices are strictly block-diagonal:
\begin{equation}
\Pi^{\Gamma\Gamma}(0) = \begin{pmatrix} \Pi_x^{\Gamma\Gamma}(T) & 0 \\ 0 & \Pi_y^{\Gamma\Gamma}(T) \end{pmatrix}, \quad
\Pi^{\Gamma J}(0) = \begin{pmatrix} \bm{t}_x (T)& 0 \\ 0 & \bm{t}_y(T) \end{pmatrix}, \quad
\Pi^{JJ}(0) = \begin{pmatrix} J(T) & 0 \\ 0 & J(T)  \end{pmatrix},
\end{equation}
where $\Pi_{x/y}^{\Gamma\Gamma}(T)$ are given above, and the two five-dimensional vectors in the $\Gamma J$ correlation functions are:
\begin{equation}
\bm{t}_x = \begin{pmatrix}
0 \\
2\lambda_{\rm SOC} \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_x}{d} \\
2\lambda_{\rm SOC} \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_x}{d} \\
-2 \int_{\bm{k}} (n_+ + n_-) \cos k_x \\
-2m_0 \int_{\bm{k}} (n_+ - n_-) \frac{\cos k_x}{d}
\end{pmatrix},\quad \bm{t}_y = \begin{pmatrix}
0 \\
2\lambda_{\rm SOC} \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_y}{d} \\
2\lambda_{\rm SOC} \int_{\bm{k}} (n_+ - n_-) \frac{\sin^2 k_y}{d} \\
-2 \int_{\bm{k}} (n_+ + n_-) \cos k_y \\
-2m_0 \int_{\bm{k}} (n_+ - n_-) \frac{\cos k_y}{d}
\end{pmatrix}.
\end{equation}
The Schur kernel matrix for the in-plane toroidal order in the SOC two-dimensional metal model can be compactly written as:
\begin{equation}
\Pi_{\rm Schur}(T) = \begin{pmatrix}
-\Pi_x^{\Gamma\Gamma} + J^{-1} \bm{t}_x \bm{t}_x^T & 0 \\
0 & -\Pi_y^{\Gamma\Gamma} + J^{-1} \bm{t}_y \bm{t}_y^T
\end{pmatrix}.
\end{equation}





\setcounter{equation}{0}
\makeatletter
\def\thesection{C} 
\makeatother
\renewcommand{\theequation}{\thesection.\arabic{equation}}



\section*{SM-C: Magnetoelectric Response in ETM}
\textit{Derivation of the magnetoelectric response tensor.}
The mean-field Hamiltonian can be rewritten as:
\begin{equation}
H_{\rm MF}(\bm{k};T,\theta) = \xi_{\rm MF}(\bm{k};T,\theta)  \bm{1}_4 + d_1^{\rm MF}(\bm{k};T,\theta) \gamma_1 + d_2^{\rm MF}(\bm{k};T,\theta) \gamma_2 + d_3^{\rm MF}(\bm{k};T,\theta) \gamma_3 .
\end{equation}
Note that, due to the presence of backflow vertex corrections, the diagonal term is not solely contributed by $H_0$; it also receives a contribution from the condensate part, and therefore depends on temperature and the toroidal-vector angle as well. The corresponding band projection operator is:
\begin{equation}
P_{\pm}(\bm{k};T,\theta) = \frac{1}{2} \Bigl[ \bm{1}_4 \pm \hat{\bm{d}}_{\rm MF}(\bm{k};T,\theta) \cdot \bm{\gamma} \Bigr]
\end{equation}
The magnetoelectric response tensor is given by $\alpha_{ij}(\omega;T,\theta) =\left( C_{ij}^R(\omega;T,\theta) - C_{ij}^R(0;T,\theta)\right)/i\omega$, where $C_{ij}^R$ is the magnetic moment–current correlation function, which reads:
\begin{align}
C_{ij}^R(\omega;T,\theta) = &-i\int_0^\infty \mathrm{d}t \, e^{i(\omega + i0^+)t} \bigl\langle [\hat{M}_i(t),\hat{J}_j(0)] \bigr\rangle_{H_{\rm MF}(T,\theta)}\nonumber\\= &\int_{\bm k}  \sum_{s,s'} \frac{n_F(E_s(\bm{k};T,\theta)) - n_F(E_{s'}(\bm{k};T,\theta))}{\omega + E_s(\bm{k};T,\theta) - E_{s'}(\bm{k};T,\theta) + i0^+} \nonumber\\
&\times\operatorname{Tr} \bigl[ P_s(\bm{k};T,\theta) M_i(\bm{k};T,\theta) P_{s'}(\bm{k};T,\theta) J_j(\bm{k};T,\theta) \bigr]
\end{align}
Here $\operatorname{Tr}$ denotes the trace over the $4\times4$ internal degrees of freedom. For $s=s'$, the numerator vanishes, leaving only the interband contribution. To describe the nonequilibrium transport-type Edelstein response under a dc electric field, one must additionally introduce a scattering time arising from impurity scattering or other external scattering mechanisms; this constitutes a separate contribution not contained in the above clean limit. Taking $\omega \to 0$, one obtains the interband intrinsic magnetoelectric tensor:
\begin{equation}
\alpha^{\rm inter}_{ij}(T,\theta) = i \int_{\bm k}  \sum_{s \neq s'} \frac{n_F(E_s) - n_F(E_{s'}) }{\left(E_s - E_{s'} + i0^+\right)^2} \operatorname{Tr} \left(P_s M_i P_{s'} J_j\right) .
\end{equation}
Since $M_i$ and $J_j$ are Hermitian vertices, the above can be rewritten as:
\begin{equation}
\alpha^{\rm inter}_{ij}(T,\theta) = -2 \int_{\bm k}  \sum_{s < s'} \frac{n_F(E_s) - n_F(E_{s'}) }{(E_s - E_{s'})^2} \operatorname{Im} \operatorname{Tr} \left(P_s M_i P_{s'} J_j\right) .
\end{equation}
We will consider only the spin magnetic moment, neglecting the orbital contribution; hence the magnetic moment operator is taken as the constant operator $M_i = -\mu_{\rm B} \tau_0 \sigma_i$.
As for the intraband contribution, its leading order is the Boltzmann drift term, $\alpha^{\rm intra}\sim\tau$, with the information of impurity scattering and other relaxation processes encoded in the relaxation time $\tau$,
\begin{equation}
\alpha_{ij}^{\rm intra} = \tau \sum_{s=\pm} \int_{\bm k} \left( -\frac{\partial n_F(E_s)}{\partial E_s} \right) \operatorname{Tr} \left(P_s M_i P_s J_j\right) .
\end{equation}
However, in the present model $\operatorname{Tr}\left(P_s M_i P_s J_j\right)=0$, meaning that the intraband contributions from the two bands exactly cancel each other.

\textit{Relation between the enhancement of magnetoelectric response and pseudospin vortex.}
Since the condensate order parameter belongs to a two-dimensional irreducible representation, only the out‑of‑plane spin magnetic moment, i.e. the component with $i=z$, contributes to the magnetoelectric response tensor. The corresponding magnetic moment operator is $M_z = -\mu_B \tau_0 \sigma_z = i \mu_B \gamma_2 \gamma_3$, while the current operator is $J_j = -e \partial_{k_j} H_{\rm MF}$. A direct evaluation of the trace gives $\operatorname{Im} \operatorname{Tr} [P_- M_z P_+ J_j] = -2e\mu_B (\hat{d}_3 \partial_{k_j} d_2 - \hat{d}_2 \partial_{k_j} d_3)$, where $\hat{d}_i \equiv d_i/d$ with $d = \sqrt{d_1^2+d_2^2+d_3^2}$. Substituting this into the expression for the interband magnetoelectric tensor yields:
\begin{equation}
\alpha^{\rm inter}_{zj} = -e\mu_{\rm B} \int_{\bm k} \left[n_F(E_-) - n_F(E_+)\right] \frac{d_2 \partial_{k_j} d_3 - d_3 \partial_{k_j} d_2}{d^3}.
\end{equation}
To expose the topological content, we introduce the polar representation $d_2 + i d_3 = \rho e^{i\varphi}$. Then $d_2 \partial_{k_j} d_3 - d_3 \partial_{k_j} d_2 = \rho^2 \partial_{k_j} \varphi$, so the tensor simplifies to:
\begin{equation}
\alpha^{\rm inter}_{zj}(T) = -e\mu_{\rm B} \int_{\bm k} \left[n_F(E_-) - n_F(E_+)\right] \frac{\rho^2}{d^3} \partial_{k_j} \varphi.
\end{equation}
The temperature dependence is conveniently encoded by introducing the thermal broadening function $g_T(\epsilon) = -\partial n_F(\epsilon)/\partial \epsilon = \frac{1}{4T}\operatorname{sech}^2(\epsilon/(2T))$. Using the identity
\begin{equation}
f_T(E) = \int_{-\infty}^{+\infty} \mathrm{d}\epsilon \, g_T(\epsilon) \Theta(\epsilon - E),
\end{equation}
the difference of Fermi functions can be rewritten as:
\begin{equation}
n_F(E_-) - n_F(E_+) = \int_{-\infty}^{+\infty} \mathrm{d}\epsilon \, g_T(\epsilon) \, \mathbf{1}_{\Omega_\epsilon}(\bm{k}),
\end{equation}
where $\Omega_\epsilon = \{\bm{k} \mid E_-(\bm{k}) < \epsilon < E_+(\bm{k})\}$. In particular, at $\epsilon=0$, $\Omega_\epsilon$ reduces to the momentum region enclosed between the two Fermi surfaces. Consequently, the magnetoelectric tensor takes the compact form:
\begin{equation}
\alpha^{\rm inter}_{zj}(T) = \int_{-\infty}^{+\infty} \mathrm{d}\epsilon \, g_T(\epsilon) \, \alpha_{zj}^{(0)}(\epsilon;\eta(T)),
\end{equation}
with
\begin{equation}
\alpha_{zj}^{(0)}(\epsilon;\eta) = -e\mu_{\rm B}\int_{\Omega_\epsilon(\eta)} \frac{\mathrm{d}^2 \bm{k}}{(2\pi)^2} \frac{\rho^2}{d^3} \partial_{k_j} \varphi.
\end{equation}
We now decompose $\alpha_{zj}^{(0)}$ as follows. Let the phase of the pseudospin texture be decomposed as
$\varphi(\bm{k}) = \varphi_{\rm reg}(\bm{k}) + \sum_a w_a \arg(\bm{k} - \bm{k}_a)$, where $\bm{k}_a$ denotes the center of the $a$-th vortex (at which $d_2 + i d_3 = 0$), and $w_a = \pm 1$ is its vorticity. This decomposition leads to
\begin{equation}
\alpha_{zj}^{(0)}(\epsilon) = \alpha_{zj}^{\rm reg}(\epsilon) + \sum_a w_a \mathcal{K}_{aj}(\epsilon),
\end{equation}
where $\alpha_{zj}^{\rm reg}$ arises from the regular (background) phase gradient, i.e. the non‑vortex part, while
\begin{equation}
\mathcal{K}_{aj}(\epsilon) = -e\mu_{\rm B}\int_{\Omega_\epsilon} \frac{\mathrm{d}^2 \bm{k}}{(2\pi)^2} \frac{\rho^2}{d^3} \frac{[\hat{\bm{z}} \times (\bm{k} - \bm{k}_a)]_j}{|\bm{k} - \bm{k}_a|^2}
\end{equation}
is the vortex‑core form factor, which is nonzero only when the momentum region $\Omega_\epsilon$ contains the vortex core. Next, we introduce several key quantities. The thermally averaged topological number is defined as
\begin{equation}
\nu_{\rm out}^T - \nu_{\rm in}^T \equiv \sum_a w_a P_a(T),
\end{equation}
with
\begin{equation}
P_a(T) = \int_{-\infty}^{+\infty} \mathrm{d}\epsilon \, g_T(\epsilon) \, \mathbf{1}_{\Omega_\epsilon}(\bm{k}_a) = n_F(E_-(\bm{k}_a)) - n_F(E_+(\bm{k}_a)).
\end{equation}
In the zero‑temperature limit, $\nu_{\rm out}^T - \nu_{\rm in}^T$ reduces to the net topological charge of the momentum region enclosed between the two Fermi surfaces, which is strictly an integer. At finite temperature, however, the sharp Fermi surfaces are broadened by $T$, causing $\nu_{\rm out}^T - \nu_{\rm in}^T$ to vary continuously between 0 and 1.
We further define the vortex‑position factor
\begin{equation}
\mathcal{F}_{aj}(T) = \frac{\int_{-\infty}^{+\infty} \mathrm{d}\epsilon \, g_T(\epsilon) \, \mathbf{1}_{\Omega_\epsilon}(\bm{k}_a) \mathcal{K}_{aj}(\epsilon)}{P_a(T)},
\end{equation}
which is well defined since $P_a(T) \neq 0$ at any finite temperature. As we shall see, the magnitude of $\mathcal{F}_{aj}(T)$ depends crucially on the relative position of the vortex core with respect to the Fermi surfaces; hence it is termed the vortex‑position factor. Interpreting $P_a(T)$ as the effective probability that a given vortex is activated to contribute to the magnetoelectric response, $\mathcal{F}_{aj}(T)$ represents the contribution per unit probability. The final expression for the interband magnetoelectric tensor then takes the form
\begin{equation}
\alpha^{\rm inter}_{zj}(T) = \alpha_{zj}^{\rm reg}(T) + \sum_a w_a P_a(T) \mathcal{F}_{aj}(T),
\end{equation}
where $\alpha_{zj}^{\rm reg}(T)$ includes the regular background contribution, i.e. the far‑field part of the vortices. When a single vortex $a_0$ dominates and the contributions from all other vortices are either suppressed or cancel, the above reduces to the simple form
\begin{equation}
\alpha^{\rm inter}_{zj}(T) \approx \alpha_{zj}^{\rm reg}(T) + \mathcal{F}_j(T) \, [\nu_{\rm out}^T - \nu_{\rm in}^T].
\end{equation}

\textit{Local momentum-space model.} To explicitly demonstrate why the magnetoelectric response is significantly enhanced when the region between the two Fermi surfaces acquires a net vorticity, we now consider a local momentum‑space model in the vicinity of a vortex center $\bm{k}_a$ with winding number $w = \pm 1$. For a given momentum window $\Omega_\epsilon$, we study how the relative position of the vortex core with respect to this window affects the response strength. We set up a local Cartesian coordinate system $(u,v)$ centered at the vortex core. Near the origin, since the band dispersion is smooth, the two isoenergetic contours bounding $\Omega_\epsilon$ can be approximated locally as parallel straight lines. We choose the $v$‑axis to be tangent to these lines and the $u$‑axis to be perpendicular to them, pointing from the inner to the outer boundary. In this local frame, the momentum region $\Omega_\epsilon$ degenerates into an infinite strip:
\begin{equation}
u_-(\epsilon) < u < u_+(\epsilon), \quad v \in (-\infty, +\infty).
\end{equation}
If the vortex lies inside the window, then $u_- < 0 < u_+$; if it lies outside, then $0$ is on the same side of both $u_-$ and $u_+$.
We expand the mean‑field quantities to lowest order about the vortex core. At the center $(0,0)$, we have $d_2 = d_3 = 0$. The lowest‑order expansion of $d_2 + i d_3$ takes the form of  $d_2 + i d_3 = s (u + i w v)$, where $s > 0$ is the vortex stiffness (determined by the band structure, e.g. $s \sim \lambda_{\rm SOC}$). The remaining component $d_1$ is nonzero at the core and is taken as a local constant $m = m_0 + \text{local correction}$. Hence the magnitude of the $\bm{d}$‑vector is $d = \sqrt{m^2 + s^2 (u^2 + v^2)}$, and the phase is $\varphi = \arg(d_2 + i d_3) = \arg(u + i w v)$. Consequently,
\begin{equation}
\partial_v \varphi = \frac{w u}{u^2 + v^2}, \quad \partial_u \varphi = -\frac{w v}{u^2 + v^2}.
\end{equation}
In this local coordinate system, if the current direction is taken along the $v$‑axis (i.e., tangent to the Fermi surfaces), the projection of the vortex phase gradient onto the tangential direction is precisely $\partial_v \varphi = w u/(u^2 + v^2)$, which exhibits a $1/r$ singularity. Conversely, the normal component $\partial_u \varphi$ would vanish since the integrand is odd in $v$ . Thus the dominant, topologically relevant contribution comes from the tangential current component.
In the present derivation, the vortex‑core contribution originates from integrating $\rho^2/d^3 \cdot \partial_j \varphi$ over $\Omega_\epsilon$. In our local coordinates, this integral becomes:
\begin{align}
\mathcal{K}_v(\epsilon) &\sim \int_{\Omega_\epsilon} \frac{\mathrm{d}^2 \bm{k}}{(2\pi)^2} \frac{s^2 (u^2 + v^2)}{d^3} \partial_v \varphi \nonumber\\
&= \frac{w s^2}{(2\pi)^2} \int_{u_-}^{u_+} \mathrm{d}u \int_{-\infty}^{+\infty} \mathrm{d}v \, \frac{u}{[m^2 + s^2 (u^2 + v^2)]^{3/2}}.
\end{align}
Performing the integration yields:
\begin{equation}
\mathcal{K}_v(\epsilon) \sim \frac{w}{(2\pi)^2 s^2} \ln \left( \frac{m^2 + s^2 u_+^2(\epsilon)}{m^2 + s^2 u_-^2(\epsilon)} \right).
\end{equation}
This is the local contribution of a single vortex to the magnetoelectric response for a fixed momentum window $\Omega_\epsilon$. When the vortex is far outside the window, we have $u_+^2 \approx u_-^2$, making the logarithm nearly zero. However, as the vortex crosses the boundary and enters the interior of the window, the logarithm yields a dominant contribution.
Finally, the total local contribution from a single vortex to the magnetoelectric tensor is given by:
\begin{equation}
\alpha_{zv}^{\rm vortex} \sim \int_{-\infty}^{+\infty} \mathrm{d}\epsilon \, g_T(\epsilon) \, \mathcal{K}_v(\epsilon),
\end{equation}











\end{document}
